Physical structure of the envelopes of intermediate-mass protostars

Context: Intermediate mass protostars provide a bridge between low- and high-mass protostars. Furthermore, they are an important component of the UV interstellar radiation field. Despite their relevance, little is known about their formation process. Aims: We present a systematic study of the physical structure of five intermediate mass, candidate Class 0 protostars. Our two goals are to shed light on the first phase of intermediate mass star formation and to compare these protostars with low- and high-mass sources. Methods: We derived the dust and gas temperature and density profiles of the sample. We analysed all existing continuum data on each source and modelled the resulting SED with the 1D radiative transfer code DUSTY. The gas temperature was then predicted by means of a modified version of the code CHT96. Results: We found that the density profiles of five out of six studied intermediate mass envelopes are consistent with the predictions of the "inside-out" collapse theory.We compared several physical parameters, like the power law index of the density profile, the size, the mass, the average density, the density at 1000 AU and the density at 10 K of the envelopes of low-, intermediate, and high-mass protostars. When considering these various physical parameters, the transition between the three groups appears smooth, suggesting that the formation processes and triggers do not substantially differ.

==> convert.sh <==
cp ../fig/comparison/all_V5.eps       13499f01.eps
cp ../fig/comparison/n10K_V4.ps       13499f02.ps
cp ../fig/CepE/T_24um.eps             13499f03.eps
cp ../fig/CepE/n_24um.eps             13499f04.eps
cp ../fig/CepE/CepE_450_fit_24um.eps  13499f05.eps
cp ../fig/CepE/CepE_850_fit_24um.eps  13499f06.eps
cp ../fig/CepE/CepE_SED_fit_24um.eps  13499f07.eps
cp ../fig/CB3/CB3_24um.eps            13499f08.eps
cp ../fig/CB3/CB3_70um.eps            13499f09.eps
cp ../fig/CB3/CB3_450um.eps           13499f10.eps
cp ../fig/CB3/CB3_850um.eps           13499f11.eps
cp ../fig/CB3/CB3_450_fit.eps         13499f12.eps
cp ../fig/CB3/CB3_850_fit.eps         13499f13.eps
cp ../fig/CB3/CB3_SED_fit.eps         13499f14.eps
cp ../fig/CB3/X2_tot.eps              13499f15.eps
cp ../fig/CB3/T.eps                   13499f16.eps
cp ../fig/CB3/n.eps                   13499f17.eps
cp ../fig/CepE/cepe_24um.eps          13499f18.eps
cp ../fig/CepE/cepe_70um.eps          13499f19.eps
cp ../fig/CepE/CepE_450um.eps         13499f20.eps
cp ../fig/CepE/CepE_850um.eps         13499f21.eps
cp ../fig/CepE/CepE_450_fit.eps       13499f22.eps
cp ../fig/CepE/CepE_850_fit.eps       13499f23.eps
cp ../fig/CepE/CepE_SED_fit.eps       13499f24.eps
cp ../fig/CepE/T.eps                  13499f25.eps
cp ../fig/CepE/n.eps                  13499f26.eps
cp ../fig/IC1396N/IC1396N_24um.eps    13499f27.eps
cp ../fig/IC1396N/IC1396N_70um.eps    13499f28.eps
cp ../fig/IC1396N/IC1396N_450um.eps   13499f29.eps
cp ../fig/IC1396N/IC1396N_850um.eps   13499f30.eps
cp ../fig/IC1396N/IC1396N_450_fit.eps 13499f31.eps
cp ../fig/IC1396N/IC1396N_850_fit.eps 13499f32.eps
cp ../fig/IC1396N/IC1396N_SED_fit.eps 13499f33.eps
cp ../fig/IC1396N/T.eps               13499f34.eps
cp ../fig/IC1396N/n.eps               13499f35.eps
cp ../fig/NGC7129/NGC7129_24um.eps    13499f36.eps
cp ../fig/NGC7129/NGC7129_70um.eps    13499f37.eps
cp ../fig/NGC7129/NGC7129_450um.eps   13499f38.eps
cp ../fig/NGC7129/NGC7129_850um.eps   13499f39.eps
cp ../fig/NGC7129/NGC7129_1300um.eps  13499f40.eps
cp ../fig/NGC7129/NGC7129_450_fit.eps 13499f41.eps
cp ../fig/NGC7129/NGC7129_850_fit.eps 13499f42.eps
cp ../fig/NGC7129/NGC7129_1300_fit.eps 13499f43.eps
cp ../fig/NGC7129/NGC7129_SED_fit.eps 13499f44.eps
cp ../fig/NGC7129/T.eps               13499f45.eps
cp ../fig/NGC7129/n.eps               13499f46.eps
cp ../fig/Serp/Serp_24um.eps          13499f47.eps
cp ../fig/Serp/Serp_70um.eps          13499f48.eps
cp ../fig/Serp/Serp_450um.eps         13499f49.eps
cp ../fig/Serp/Serp_850um.eps         13499f50.eps
cp ../fig/Serp/Serp_450_fit.eps       13499f51.eps
cp ../fig/Serp/Serp_850_fit.eps       13499f52.eps
cp ../fig/Serp/Serp_SED_fit.eps       13499f53.eps
cp ../fig/Serp/T.eps                  13499f54.eps
cp ../fig/Serp/n.eps                  13499f55.eps




